Copula-based Sensitivity Analysis for Multi-Treatment Causal Inference with Unobserved Confounding

Recent work has focused on the potential and pitfalls of causal identification in observational studies with multiple simultaneous treatments. Building on previous work, we show that even if the conditional distribution of unmeasured confounders given treatments were known exactly, the causal effects would not in general be identifiable, although they may be partially identified. Given these results, we propose a sensitivity analysis method for characterizing the effects of potential unmeasured confounding, tailored to the multiple treatment setting, that can be used to characterize a range of causal effects that are compatible with the observed data. Our method is based on a copula factorization of the joint distribution of outcomes, treatments, and confounders, and can be layered on top of arbitrary observed data models. We propose a practical implementation of this approach making use of the Gaussian copula, and establish conditions under which causal effects can be bounded. We also describe approaches for reasoning about effects, including calibrating sensitivity parameters, quantifying robustness of effect estimates, and selecting models that are most consistent with prior hypotheses.

==> figs/GaussianT_BinaryY_nonlinearYT_RR.R <==
library(rstiefel)
source('analysis_functions.R')
library(tidyr)
library(ggplot2)
library(colorspace)
library(tidyverse)
library(BART)

# GDP ------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
k <- 4
s <- 1
set.seed(123)
B = c(2, 0.5, -0.4, 0.2)
gamma <- 2.8
sigma2_t <- 1
sigma2_y <- 1
tau_l <- c(3, -1, 1, -0.06)
tau_nl <- -4
coef_true <- c(tau_l, tau_nl)
g_yt <- function(t) { # t is n by k matrix 
  t[,3] = ifelse(t[,3] > 0, t[,3], 0.7*t[,3])
  t %*% tau_l + t[,1]^2 * tau_nl
}

# model #
set.seed(234)
n = 80000
u = MASS::mvrnorm(n = n, mu = rep(0, s), Sigma = diag(s))
tr = u %*% t(B) + MASS::mvrnorm(n = n, mu = rep(0, k), Sigma = sigma2_t*diag(k))
y_tilde =  g_yt(t = tr) + u %*% gamma + rnorm(n, mean = 0, sd = sqrt(sigma2_y))
y = ifelse(y_tilde > 0, 1, 0)  ## binary Y
tr = data.frame(tr); colnames(tr) = c('t1', 't2', 't3', 't4')
y = as.numeric(y)

## theoretical values -------------------------------------------------------------
coef_mu_u_t <- t(B) %*% solve(B %*% t(B) + sigma2_t * diag(k))
sigma_u_t <- as.numeric(sqrt(1 - t(B) %*% solve(B %*% t(B) + sigma2_t * diag(k)) %*% B))
sigma_ytilde_t <- as.numeric(sqrt( gamma^2*sigma_u_t^2 + sigma2_y ))
sigma_ytilde_t_do <- as.numeric(sqrt( gamma^2 + sigma2_y ))

t_choice <- diag(k)
t2 = rep(0, k)

# true Treatment effect #
ytilde_mean_do <- g_yt(rbind(t_choice, t2)) 
y_mean_do <- c(pnorm(ytilde_mean_do/sigma_ytilde_t_do))
y_mean_do
effect_true <- y_mean_do[1:4]/y_mean_do[5]
effect_true

# true treatment effect bias #
ytilde_mean_do_bias <- c(rbind(t_choice, t2) %*% t(coef_mu_u_t) %*% gamma)

# true observed treatment effect #
ytilde_mean_obs <- ytilde_mean_do + ytilde_mean_do_bias
y_mean_obs <- c(pnorm(ytilde_mean_obs/sigma_ytilde_t))
y_mean_obs 
effect_obs <- y_mean_obs[1:4]/y_mean_obs[5]
effect_obs

# Latent Confounder Model --------------------------------------------------------------

fit_ut <- extract_B(cov(tr), nP = 1)
coef_mu_u_t_hat <- fit_ut$coef_mu_u_zt_hat
sigma_u_t_hat <- sqrt(fit_ut$Sigma_u_zt_hat)
u_hat <- as.matrix(tr) %*% t(fit_ut$coef_mu_u_zt_hat) ## n*s


# Observed Outcome model -----------------------------------------
load("simulation/GaussianT_BinaryY_nonlinearYT/bartfit_obs.Rdata")

sigma_ytilde_t <- 1 ## by default

cal_rr_obs <- function(t1, bartfit_obs, t2 = rep(0, k)) {
  prob1_npost <- predict(bartfit_obs, t(t1))$prob.test
  prob2_npost <- predict(bartfit_obs, t(t2))$prob.test
  prob1_npost / prob2_npost
}

rr_obs_npost <- t(apply(t_choice, 1, cal_rr_obs, bartfit_obs = bartfit_obs))

cal_effect_npost_summary <- function(effect_npost) { ## effect_npost is of a single comparison
  mean <- mean(effect_npost)
  q025 <- quantile(effect_npost, prob = 0.025)
  q975 <- quantile(effect_npost, prob = 0.975)
  result <- c(mean, q025, q975)
  names(result) <- c("mean", "q025", "q975")
  return(result)
}

rr_obs_df <- t(apply(rr_obs_npost, 1, cal_effect_npost_summary))
cbind(rr_obs_df, effect_obs)

# Sensitivity Analysis for RR----------------------------------------------------------------------------
gamma_max <- sigma_ytilde_t/sigma_u_t_hat
gamma_seq <- seq(-gamma_max, gamma_max, by  = 0.001)
cal_rr_calibrated <- function(t1, bartfit_obs, t2 = rep(0, k)) {
  ytilde1_obs <- mean(predict(bartfit_obs, t(t1))$yhat.test)
  ytilde2_obs <- mean(predict(bartfit_obs, t(t2))$yhat.test)
  prob1 <- pnorm((ytilde1_obs - gamma_seq*c(coef_mu_u_t_hat %*% t1)) / sqrt(sigma_ytilde_t^2 + gamma_seq^2*(1-sigma_u_t_hat^2)))
  prob2 <- pnorm( ytilde2_obs / sqrt(sigma_ytilde_t^2 + gamma_seq^2*(1-sigma_u_t_hat^2)))
  prob1 / prob2
}

rr_sens_seq <-  t(apply(t_choice, 1, cal_rr_calibrated, bartfit_obs = bartfit_obs))
rr_sens_bound <- cbind(apply(rr_sens_seq, 1, min),
                        apply(rr_sens_seq, 1, max))
colnames(rr_sens_bound) <- c('lwr', 'upr')
cbind(rr_sens_bound, effect_true)


# robustness value
cal_RV <- function(rr_sens_seq) {
  gamma_null <- gamma_seq[which.min(abs(rr_sens_seq-1))]
  gamma_null^2*sigma_u_t_hat^2
}

RV <- apply(rr_sens_seq[c(1,4),], 1, cal_RV) %>% round(digits = 4)
RV

R2_seq <- gamma_seq^2*sigma_u_t_hat^2 # sigma_{y|t}^2 = gamma^2*sigma_{u|t}^2 + sigma_y^2
## Gamma VS R2 #
plot(gamma_seq, R2_seq, type = "l", xlab = expression(gamma), ylab = expression(R[paste(tilde(Y), '~', U, '|', T)]^2))
# Gamma VS RR #
plot(gamma_seq, rr_sens_seq[1,], type = "l", ylab = "RR", xlab =expression(gamma), main = expression(RR[paste(e[1],",","0" )]))
plot(gamma_seq, rr_sens_seq[2,], type = "l", ylab = "RR", xlab =expression(gamma), main = expression(RR[paste(e[2],",","0" )]))
plot(gamma_seq, rr_sens_seq[3,], type = "l", ylab = "RR", xlab =expression(gamma), main = expression(RR[paste(e[3],",","0" )]))
plot(gamma_seq, rr_sens_seq[4,], type = "l", ylab = "RR", xlab =expression(gamma), main = expression(RR[paste(e[4],",","0" )]))
# R^2 VS RR #
plot_r2_rr1 <- tibble(R2 = sign(gamma_seq)*R2_seq, RR = rr_sens_seq[1,]) %>%
  ggplot(aes(x = R2, y = RR)) + 
  geom_line() + 
  labs(x =expression(R^2), y = expression(RR[paste(e[1],",","0" )])) +
  theme_bw(base_size = 19) 
plot_r2_rr1  

plot_r2_rr2 <- tibble(R2 = sign(gamma_seq)*R2_seq, RR = rr_sens_seq[2,]) %>%
  ggplot(aes(x = R2, y = RR)) + 
  geom_line() + 
  labs(x =expression(R^2), y = expression(RR[paste(e[2],",","0" )])) +
  theme_bw(base_size = 19) 
plot_r2_rr2

plot_r2_rr3 <- tibble(R2 = sign(gamma_seq)*R2_seq, RR = rr_sens_seq[3,]) %>%
  ggplot(aes(x = R2, y = RR)) + 
  geom_line() + 
  labs(x =expression(R^2), y = expression(RR[paste(e[3],",","0" )])) +
  theme_bw(base_size = 19) 
plot_r2_rr3 

plot_r2_rr4 <- tibble(R2 = sign(gamma_seq)*R2_seq, RR = rr_sens_seq[4,]) %>%
  ggplot(aes(x = R2, y = RR)) + 
  geom_line() + 
  labs(x =expression(R^2), y = expression(RR[paste(e[4],",","0" )])) +
  theme_bw(base_size = 19) 
plot_r2_rr4

# ggsave("plot_r2_rr1.pdf", plot = plot_r2_rr1, width = 110, height = 90, units = "mm")
# ggsave("plot_r2_rr2.pdf", plot = plot_r2_rr2, width = 110, height = 90, units = "mm")
# ggsave("plot_r2_rr3.pdf", plot = plot_r2_rr3, width = 110, height = 90, units = "mm")
# ggsave("plot_r2_rr4.pdf", plot = plot_r2_rr4, width = 110, height = 90, units = "mm")

 
# Summarising Results --------------------------------------------------------------------------------------------

# plot #
bound_df <- tibble(x1 = 1:4,
                   y1 = rr_sens_bound[,1],
                   x2 = 1:4,
                   y2 = rr_sens_bound[,2])

true_df <- tibble(case = 1:4,
                  true = effect_true,
                  group = rep(1, 4))
true_df$group = factor(true_df$group)

summarise_df <- tibble(Upper=rr_sens_bound[,2],
                       Naive=rr_obs_df[,'mean'],
                       Lower=rr_sens_bound[,1],
                       case=1:nrow(t_choice)) %>% 
  gather(key = "Type", value = "effect", - case) 
summarise_df$Type <- factor(summarise_df$Type, 
                            levels = c('Upper', 'Naive', 'Lower'))

plot_nonlinearYT_binaryY_RR <-  ggplot(summarise_df) + 
  ungeviz::geom_hpline(aes(x = case, y = effect, col = Type), width = 0.2, size = 1)  +
  geom_hline(yintercept = 1, linetype = "dashed") +
  geom_point(data = true_df, aes(x = case, y = true, shape = group), size = 2) + 
  geom_segment(data = bound_df, aes(x=x1,y=y1,xend=x2,yend=y2), size = 0.5) +
  scale_shape_manual(name = "True Effect", values = 8, labels = "") + 
  scale_colour_manual(name = "Calibrated",
                      values = c("#F5191C", "#EACB2B", "#3B99B1")) +
  guides(colour = guide_legend(order = 2), 
         shape = guide_legend(order = 1)) + 
  xlim(0.9,4.4) +
  labs(title = bquote(RR[paste(e[i], ",", 0)]~'for Binary Outcome'), 
       y = expression('Causal Effect'), x = 'i') + 
  annotate(geom = "text", x = 1:4 + 0.3, y = c(rr_obs_df[,'mean']), size = 3,
           label = c('0.01%', 'robust', 'robust', '15.16%'))+
  theme_bw(base_size = 13) + 
  theme(plot.title = element_text(hjust = 0.5),
        legend.text.align = 0)
print(plot_nonlinearYT_binaryY_RR)
# ggsave("plot_nonlinearYT_binaryY_RR.pdf", plot = plot_nonlinearYT_binaryY_RR,
#        width = 130, height = 100, units = "mm", path = "simulation/GaussianT_BinaryY_nonlinearYT")















